Measurement of the Higgs Branching Ration BR($H\rightarrow\gamma\gamma$) at 3 TeV CLIC

In this paper we address the potential of a 3 TeV center-of-mass energy Compact Linear Collider (CLIC) to measure the Standard Model (SM) Higgs boson decay to two photons. Since photons are massless, they are not coupled to the Higgs boson at the tree level, but they are created in a loop exchange of heavy particles either from the Standard Model or beyond. Any deviation of the effective $H\rightarrow\gamma\gamma$ branching ratio and consequently of the Higgs to photon coupling may indicate New Physics. The Higgs decay to two photons is thus an interesting probe of the Higgs sector, both at the running and future experiments. A similar study has been performed by C. Grefe at 1.4 TeV CLIC, where the statistical uncertainty is determined to be 15\% for an integrated luminosity of 1.5 $ab^{-1}$ with unpolarized beams. \noindent This study is performed using a full simulation of the detector for CLIC and by considering all relevant physics and beam-induced processes in a full reconstruction chain. The measurement is simulated on 5000 samples of pseudo-experiments and the relative statistical uncertainty is extracted from the pull distribution. It is shown that the Higgs production cross-section in $W^+W^-$ fusion times the branching ratio BR($H\rightarrow\gamma\gamma$) can be measured with a relative statistical accuracy of 8.2\%, assuming an integrated luminosity of 5 $ab^{-1}$ with unpolarized beams.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

==> createNewCLICdpNote.sh <==
#!/bin/bash

##
# Utility script for creating a new CLICdp note directory from the template
# Christian Grefe (christian.grefe@cern.ch)
##

show_usage() {
  echo "Usage:"
  echo "    createNewCLICdpNote.sh [-h] [-p path] name"
  echo "Options:"
  echo "  -h  --help    Shows this help"
  echo "  -p  --path    Sets the base path for the new directory"
  echo "Creates a new note directory of the given name at the given path (default is ../)."
}

# defaults
noteName=""
basePath=..

# The files in copyList will be copied to the node directory
copyList="build.sh"

# The contents of the following directories will be copied.
# The directories themselves are created in the note directory
copyDirList="bibliography"

# Empty dirs will be created in the note directory for the items in this list
copyEmptyDirList="figures include"

# The files of types listed under linkList will be soflinked, so 
# that there is a unique copy of these contents on the system. Thus any
# updates of these contents need be done only once for all future work.
linkList="*.sty"

# The contents of the following directories will be soflinked 
# for the same reason as above.
# The directories themselves are created in the note directory, so 
# additional content specific to the new note can be added.
linkDirList="logos"

# name of the template file
templateName=CLICdp_template.tex

# treat command line options
if [ $# -eq 0 ]; then
  show_usage
  return
fi
while test $# -gt 0; do
  arg=${1//[[:space:]]}
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    show_usage
    return
  elif [ $arg = "-p" ] || [ $arg = "--path" ]; then
    shift
    basePath=$1
  else
    noteName=$arg
  fi
  shift
done
if [ -z $noteName ]; then
  show_usage
  return
fi

notePath=${basePath%%/}/$noteName

# check if the target directory already exists
if [ -d $notePath ]; then
  echo "ERROR: $notePath already exists!"
  return
fi

# create the new note directory
mkdir -p $notePath

# check if the target directory has been properly created
if [ ! -d $notePath ]; then
  echo "ERROR: could not create $notePath!"
  return
fi

# Copy all required objects
for object in $copyList; do
  cp -r $object $notePath/
done

# Copy contents of directories
for dir in $copyDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    cp -r $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# Copy empty directories
for dir in $copyEmptyDirList; do
  mkdir $notePath/$dir
done

# Link objects for which global updates are desired
for object in $linkList; do
  ln -sf $(pwd)/$object $notePath/$object
done

# Link contents of directories for which global updates are desired
for dir in $linkDirList; do
  mkdir $notePath/$dir
  for object in $(ls $dir)
  do
    ln -sf $(pwd)/$dir/$object $notePath/$dir/$object
  done
done

# copy the actual template, change title and remove example content
sed -e 's#^\\title{.*}#\\title{'$noteName'}#;/\\input{.*tex}/d' $templateName > $notePath/$noteName.tex

echo "Created new CLICdp note directory $notePath"

